Dark Photon Decay Beyond The Euler-Heisenberg Limit

We calculate the exact width for a dark photon decaying to three photons at one loop order for dark photon masses m' below the e+e- production threshold of 2m_e. We find substantial deviations from previous results derived from the lowest order Euler-Heisenberg effective Lagrangian in the range m_e < m' < 2m_e, where higher order terms in the derivative expansion are nonnegligible. This mass range is precisely where the three photon decay takes place on cosmologically relevant timescales. Our improved analysis opens a window for dark photons in the range 850 keV < m' < 2m_e, 10^-5 < epsilon < 10^-4.

==> anc/enhancement.txt <==
#m’,enhancement
0.16078239642448422,1.041856242394471
0.19724864765062397,1.0671799575413403
0.22795411599705762,1.0933723739980308
0.2549884879754378,1.1204683592683597
0.279419360460223,1.148513630259377
0.30187949416944504,1.1775520902447623
0.3227805430939108,1.2076302015113984
0.3424081322048295,1.2387971672004063
0.3609700527744649,1.2711051285143145
0.37862306982010485,1.304609378805195
0.3954889113489783,1.33936859623016
0.41166434020935067,1.3754450968542564
0.42722778350664414,1.4129051102997185
0.4422438569386804,1.4518190802883124
0.45676654759296903,1.4922656648140984
0.4708415115513924,1.5343175147659889
0.4845077698035399,1.5780633781140694
0.49779898453090476,1.6235948870272932
0.5107444360930425,1.6710080809358985
0.5233697822763558,1.7204067330566242
0.5356976563323756,1.7719071022082813
0.5477481437668228,1.8256187427358899
0.5595391666362597,1.8816743387481947
0.5710867963803751,1.9402100216121565
0.5824055107912356,2.0013777145239544
0.5935084068486309,2.065327258105662
0.6044073783467571,2.13223382671282
0.615113265179674,2.2022803993871385
0.6256359796239344,2.275665952652609
0.6359846138075984,2.3526051035366375
0.6461675316819935,2.4333307037879544
0.6561924481430733,2.51809352438193
0.6660664974309998,2.6071674385906065
0.6757962925320026,2.7008496239036304
0.6853879769882165,2.799463655193494
0.694847270268798,2.9033624190688267
0.7041795076541207,3.012931417548381
0.7133896754229065,3.128592522706171
0.722482442001188,3.2508082553260693
0.7314621856254772,3.380087371761763
0.7403330189853752,3.516987711723176
0.7490988112392116,3.6621267281591474
0.7577632077370873,3.8161862238318984
0.7663296477365339,3.9799216179292625
0.7748013803549914,4.154172824581785
0.7831814789689552,4.339872387766979
0.7914728542407503,4.538064310512963
0.7996782659294924,4.749916654839166
0.8078003336221149,4.976741304000488
0.8158415465027508,5.220016402564384
0.8238042722637459,5.481413109514893
0.8316907652487191,5.762827663958309
0.8395031739070437,6.066420037777906
0.8472435476296057,6.394660812802241
0.8549138430274714,6.75038840471106
0.8625159297079679,7.136879409159197
0.8700515955964911,7.557935735700976
0.8775225518469596,8.017993422192838
0.8849304373791197,8.52225973559599
0.8922768230767849,9.076887590250147
0.8995632156774753,9.689199799486175
0.9067910613807351,10.367983226996914
0.9139617491996042,11.123863503438134
0.921076614077244,11.969832678004169
0.9281369397885206,12.921937426125107
0.935143961644409,14.000245307747916
0.9420988690153491,15.23020889185735
0.9490028076881543,16.64461287437663
0.9558568820696957,18.28650966228325
0.9626621572493643,20.21366038879209
0.9694196609312192,22.505618197986802
0.9761303852457416,25.27549479101819
0.9827952884502449,28.690641280455136
0.9894152965261858,33.01167874077189
0.9959913046809195,38.67343965566629
1.0025241787607917,46.47648699077739
1.0090147565818848,58.14142302789371
1.0104370885908731,61.9730187594721
1.0117283825217123,65.53012391079986
1.0130180304417093,69.57457174446215
1.0143060386293676,74.24149250589392
1.015463849184204,78.61902860099764
1.0155924133233765,79.72639162842061
1.0168771607229656,86.3352901582027
1.0181602869882522,94.6085003071975
1.0194417982405861,105.6219822732484
1.020721700562891,122.23854674903319
1.021872242014627,155.56628566590211
1.022,176.23362821691174
